A sceptical analysis of Quantized Inertia

We perform an analysis of the derivation of Quantized Inertia (QI) theory, formerly known with the acronym MiHsC, as presented by McCulloch (2007, 2013). Two major flaws were found in the original derivation. We derive a discrete black-body radiation spectrum, deriving a different formulation for $F(a)$ than the one presented in the original theory. We present a numerical result of the new solution which is compared against the original prediction.

==> plots/export_plots.sh <==
#!/usr/bin/env bash

CURRENT_DIR=`pwd`

pushd ../sim/sim1/ >> /dev/null
./plot.py -o radiance --show-cosmic-harmonics --show-radiance-peaks
cp radiance.png $CURRENT_DIR
popd  >> /dev/null

pushd ../sim/sim3/ >> /dev/null
./plotF.py -o f_factor --peak --orig
./plotG.py -o g_factor
./plotB.py -o b_factor
cp f_factor.png $CURRENT_DIR
cp g_factor.png $CURRENT_DIR
cp b_factor.png $CURRENT_DIR
popd  >> /dev/null

pushd ../sim/sim4/ >> /dev/null
./plot_continuos.py -o plot_continuos
./plot_discrete.py  -o plot_discrete
cp plot_continuos.png $CURRENT_DIR
cp plot_discrete.png $CURRENT_DIR
popd  >> /dev/null

